Asymptotic-Preserving scheme for a bi-fluid Euler-Lorentz model

The present work is devoted to the simulation of a strongly magnetized plasma considered as a mixture of an ion fluid and an electron fluid. For the sake of simplicity, we assume that the model is isothermal and described by Euler equations coupled with a term representing the Lorentz force. Moreover we assume that both Euler systems are coupled through a quasi-neutrality constraint. The numerical method which is described in the present document is based on an Asymptotic-Preserving semi-discretization in time of a variant of this two-fluid Euler-Lorentz model with a small perturbation of the quasi-neutrality constraint. Firstly, we present the two-fluid model and the motivations for introducing a small perturbation into the quasi-neutrality equation, then we describe the time semi-discretization of the perturbed model and a fully-discrete finite volume scheme based on it. Finally, we present some numerical results which have been obtained with this method.

==> diffusion/cv_epsilon/diagnostics_epsilon.m <==
# Routine pack for reading the files 'error_hl.dat' and printing the graphics

format long

A = load("error_epsilon.dat")

Delta = log10(A(:,1))

max_p_exact = log10(A(:,2))
L1_p_exact = log10(A(:,3))
L2_p_exact = log10(A(:,4))

max_p_approx = log10(A(:,5))
L1_p_approx = log10(A(:,6))
L2_p_approx = log10(A(:,7))

set(gca, 'FontSize', 20);


plot(Delta, max_p_exact, "-@+;Max norm;", "markersize", 10, "linewidth", 2, Delta, L1_p_exact, "-@x;L1 norm;", "markersize", 10, "linewidth", 2, Delta, L2_p_exact, "-@o;L2 norm;", "markersize", 10, "linewidth", 2)

my_min = min([min(max_p_exact), min(L1_p_exact), min(L2_p_exact)])
my_max = max([max(max_p_exact), max(L1_p_exact), max(L2_p_exact)])
Ly = my_max-my_min + 10^(-15)
mid = 0.5*(my_max+my_min)
new_max = mid + 0.5*Ly*1.1
new_min = mid - 0.5*Ly*1.1

legend("boxoff", "location", "southeast")
title("Error p-p^0 in log_{10} scale with analytic p^0")
xlabel("tau in log_{10} scale")
ylabel("Error in log_{10} scale")
ylim([new_min; new_max])

print -depsc -solid error_pmp0exact.eps


order_p_exact_max = (max_p_exact(18)-max_p_exact(1))/(Delta(18)-Delta(1))
order_p_exact_L1 = (L1_p_exact(18)-L1_p_exact(1))/(Delta(18)-Delta(1))
order_p_exact_L2 = (L2_p_exact(18)-L2_p_exact(1))/(Delta(18)-Delta(1))


plot(Delta, max_p_approx, "-@+;Max norm;", "markersize", 10, "linewidth", 2, Delta, L1_p_approx, "-@x;L1 norm;", "markersize", 10, "linewidth", 2, Delta, L2_p_approx, "-@o;L2 norm;", "markersize", 10, "linewidth", 2)

my_min = min([min(max_p_approx), min(L1_p_approx), min(L2_p_approx)])
my_max = max([max(max_p_approx), max(L1_p_approx), max(L2_p_approx)])
Ly = my_max-my_min + 10^(-15)
mid = 0.5*(my_max+my_min)
new_max = mid + 0.5*Ly*1.1
new_min = mid - 0.5*Ly*1.1

legend("boxoff", "location", "southeast")
title("Error p-p^0 in log_{10} scale with approached p_0")
xlabel("tau in log_{10} scale")
ylabel("Error in log_{10} scale")
ylim([new_min; new_max])

print -depsc -solid error_pmp0approx.eps


order_p_approx_max = (max_p_approx(18)-max_p_approx(1))/(Delta(18)-Delta(1))
order_p_approx_L1 = (L1_p_approx(18)-L1_p_approx(1))/(Delta(18)-Delta(1))
order_p_approx_L2 = (L2_p_approx(18)-L2_p_approx(1))/(Delta(18)-Delta(1))




==> diffusion/epsilon_10m2/diagnostics_cv.m <==
# Routine pack for reading the files 'error_hl.dat' and printing the graphics

format long

A = load("error_cv.dat")

Delta = log(A(:,1))

max_p = log(A(:,2))
L1_p = log(A(:,3))
L2_p = log(A(:,4))

max_bdotgrad_pi = log(A(:,5))
L1_bdotgrad_pi = log(A(:,6))
L2_bdotgrad_pi = log(A(:,7))

set(gca, 'FontSize', 20);


plot(Delta, max_p, "-@+;Max norm;", "markersize", 10, "linewidth", 2, Delta, L1_p, "-@x;L1 norm;", "markersize", 10, "linewidth", 2, Delta, L2_p, "-@o;L2 norm;", "markersize", 10, "linewidth", 2)

my_min = min([min(max_p), min(L1_p), min(L2_p)])
my_max = max([max(max_p), max(L1_p), max(L2_p)])
Ly = my_max-my_min + 10^(-15)
mid = 0.5*(my_max+my_min)
new_max = mid + 0.5*Ly*1.1
new_min = mid - 0.5*Ly*1.1

legend("boxoff", "location", "southeast")
title("Error on p in log scale")
xlabel("Space step in log scale")
ylabel("Error in log scale")
ylim([new_min; new_max])

print -depsc -solid error_p.eps


plot(Delta, max_bdotgrad_pi, "-@+;Max norm;", "markersize", 10, "linewidth", 2, Delta, L1_bdotgrad_pi, "-@x;L1 norm;", "markersize", 10, "linewidth", 2, Delta, L2_bdotgrad_pi, "-@o;L2 norm;", "markersize", 10, "linewidth", 2)

my_min = min([min(max_bdotgrad_pi), min(L1_bdotgrad_pi), min(L2_bdotgrad_pi)])
my_max = max([max(max_bdotgrad_pi), max(L1_bdotgrad_pi), max(L2_bdotgrad_pi)])
Ly = my_max-my_min + 10^(-15)
mid = 0.5*(my_max+my_min)
new_max = mid + 0.5*Ly*1.1
new_min = mid - 0.5*Ly*1.1


legend("boxoff", "location", "southeast")
title("b.grad(pi) in log scale")
xlabel("Space step in log scale")
ylabel("b.grad(pi) in log scale")
ylim([new_min; new_max])

print -depsc -solid bdotgrad_pi.eps


order_p_max = (max_p(20)-max_p(1))/(Delta(20)-Delta(1))
order_p_L1 = (L1_p(20)-L1_p(1))/(Delta(20)-Delta(1))
order_p_L2 = (L2_p(20)-L2_p(1))/(Delta(20)-Delta(1))
order_bdotgrad_pi_max = (max_bdotgrad_pi(20)-max_bdotgrad_pi(1))/(Delta(20)-Delta(1))
order_bdotgrad_pi_L1 = (L1_bdotgrad_pi(20)-L1_bdotgrad_pi(1))/(Delta(20)-Delta(1))
order_bdotgrad_pi_L2 = (L2_bdotgrad_pi(20)-L2_bdotgrad_pi(1))/(Delta(20)-Delta(1))




==> diffusion/epsilon_10m9/diagnostics_cv.m <==
# Routine pack for reading the files 'error_hl.dat' and printing the graphics

format long

A = load("error_cv.dat")

Delta = log(A(:,1))

max_p = log(A(:,2))
L1_p = log(A(:,3))
L2_p = log(A(:,4))

max_bdotgrad_pi = log(A(:,5))
L1_bdotgrad_pi = log(A(:,6))
L2_bdotgrad_pi = log(A(:,7))

set(gca, 'FontSize', 20);


plot(Delta, max_p, "-@+;Max norm;", "markersize", 10, "linewidth", 2, Delta, L1_p, "-@x;L1 norm;", "markersize", 10, "linewidth", 2, Delta, L2_p, "-@o;L2 norm;", "markersize", 10, "linewidth", 2)

my_min = min([min(max_p), min(L1_p), min(L2_p)])
my_max = max([max(max_p), max(L1_p), max(L2_p)])
Ly = my_max-my_min + 10^(-15)
mid = 0.5*(my_max+my_min)
new_max = mid + 0.5*Ly*1.1
new_min = mid - 0.5*Ly*1.1

legend("boxoff", "location", "southeast")
title("Error on p in log scale")
xlabel("Space step in log scale")
ylabel("Error in log scale")
ylim([new_min; new_max])

print -depsc -solid error_p.eps


plot(Delta, max_bdotgrad_pi, "-@+;Max norm;", "markersize", 10, "linewidth", 2, Delta, L1_bdotgrad_pi, "-@x;L1 norm;", "markersize", 10, "linewidth", 2, Delta, L2_bdotgrad_pi, "-@o;L2 norm;", "markersize", 10, "linewidth", 2)

my_min = min([min(max_bdotgrad_pi), min(L1_bdotgrad_pi), min(L2_bdotgrad_pi)])
my_max = max([max(max_bdotgrad_pi), max(L1_bdotgrad_pi), max(L2_bdotgrad_pi)])
Ly = my_max-my_min + 10^(-15)
mid = 0.5*(my_max+my_min)
new_max = mid + 0.5*Ly*1.1
new_min = mid - 0.5*Ly*1.1


legend("boxoff", "location", "southeast")
title("b.grad(pi) in log scale")
xlabel("Space step in log scale")
ylabel("b.grad(pi) in log scale")
ylim([new_min; new_max])

print -depsc -solid bdotgrad_pi.eps


order_p_max = (max_p(20)-max_p(1))/(Delta(20)-Delta(1))
order_p_L1 = (L1_p(20)-L1_p(1))/(Delta(20)-Delta(1))
order_p_L2 = (L2_p(20)-L2_p(1))/(Delta(20)-Delta(1))
order_bdotgrad_pi_max = (max_bdotgrad_pi(20)-max_bdotgrad_pi(1))/(Delta(20)-Delta(1))
order_bdotgrad_pi_L1 = (L1_bdotgrad_pi(20)-L1_bdotgrad_pi(1))/(Delta(20)-Delta(1))
order_bdotgrad_pi_L2 = (L2_bdotgrad_pi(20)-L2_bdotgrad_pi(1))/(Delta(20)-Delta(1))



